Internal color contributions to flux tube entanglement entropy

In recent work arXiv:2410.00112, we introduced and computed entanglement entropy of the color flux tube (FTE$^2$) between a heavy quark-antiquark pair in (2+1)D Yang-Mills theory. Our numerical results suggest that FTE$^2$ can be partitioned into a component corresponding to transverse vibrations of the flux tube and an internal color entropy. Further, motivated by analytical (1+1)D calculations, and SU(2) (2+1)D Yang-Mills numerical results, we argued that the internal entropy takes the form $\langle F\rangle\log(N_c)$, with $\langle F\rangle$ the number of times, on average, that the flux tube crossed a boundary between region $V$ and its complement. We extend here our FTE$^2$ study to consider different geometries of region $V$, varying the number of boundary crossings, and number of colors. Our preliminary results support the conjectured form of the internal entropy, albeit with noteworthy subtleties relating to the partial/full intersections of the flux tube with the region $V$.

==> cp_submit.sh <==
mkdir -p 0-submit
cp -v \
  entent-lat23proc.tex \
  entent-lat23proc.bbl \
  PoSlogo.pdf \
  QQbar_ent_par2.pdf \
  QQbar_ent_perp.pdf \
  aip_ep.bst \
  pants5p.pdf \
  perpconfinednew2.pdf \
  interpperpconfinedlog2.pdf \
  ascalingSU3.pdf \
  entropylocationdependence2.pdf \
  entropystringlengthdependence.pdf \
  entropyregionwidthdependence.pdf \
  entropyregionwidthdependence2.pdf \
  pos.sty \
  \
  0-submit

